The Value-Added Catalog of ASAS-SN Eclipsing Binaries III: Masses and Radii of Gaia Spectroscopic Binaries

Masses and radii of stars can be derived by combining eclipsing binary light curves with spectroscopic orbits. In our previous work, we modeled the All-Sky Automated Survey for Supernovae (ASAS-SN) light curves of more than 30,000 detached eclipsing binaries using PHOEBE. Here we combine our results with 128 double-lined spectroscopic orbits from Gaia Data Release 3. We visually inspect ASAS-SN light curves of double-lined spectroscopic binaries on the lower main sequence and the giant branch, adding 11 binaries to our sample. We find that only 50% of systems have Gaia periods and eccentricities consistent with the ASAS-SN values. We use emcee and PHOEBE to determine masses and radii for a total of 122 stars with median fractional uncertainties of 7.9% and 6.3%, respectively.

==> anc/fpcommands.tex <==
\newcommand{\sbGaiaMin}{3.6}
\newcommand{\sbGaiaMax}{12.2}
\newcommand{\sbGaiaMed}{10.1}
\newcommand{\nValueAdded}{35,588}
\newcommand{\nCrossmatch}{128}
\newcommand{\nSB}{5,376}
\newcommand{\nVI}{11}
\newcommand{\nVIbright}{1}
\newcommand{\xmatchPeriodMin}{0.62}
\newcommand{\xmatchPeriodMax}{124.9}
\newcommand{\xmatchPeriodMed}{2.68}
\newcommand{\nCrossmatchMS}{103}
\newcommand{\nCrossmatchSG}{18}
\newcommand{\nCrossmatchRG}{5}
\newcommand{\nCrossmatchSGRG}{23}
\newcommand{\nValueAddedMS}{22,480}
\newcommand{\nValueAddedSG}{4,232}
\newcommand{\nValueAddedRG}{654}
\newcommand{\nValueAddedSGRG}{4,886}
\newcommand{\nSBMS}{4,712}
\newcommand{\nSBSG}{494}
\newcommand{\nSBRG}{122}
\newcommand{\nSBSGRG}{616}
\newcommand{\nVIMS}{4}
\newcommand{\nVISG}{2}
\newcommand{\nVIRG}{4}
\newcommand{\nVISGRG}{6}
\newcommand{\medSBgoodness}{10.92}
\newcommand{\nSBphotvar}{1,053}
\newcommand{\nSBveb}{533}
\newcommand{\nPeriodMatch}{96}
\newcommand{\nEccMatch}{76}
\newcommand{\nPeriodEccMatch}{70}
\newcommand{\fracPeriodEccMatch}{50}
\newcommand{\nPeriodBadFaint}{18}
\newcommand{\medFracErrorMass}{7.9}
\newcommand{\medFracErrorRadius}{6.3}
\newcommand{\nStarsMassesRadii}{122}
\newcommand{\nStarsMassesRadiiLowError}{61}
\newcommand{\medFracErrorMassModel}{4.8}
\newcommand{\medFracErrorRadiusModel}{3.8}

